How Do Ionizing Photons Escape from Star-Forming Galaxies?

The Epoch of Reionization marks the last major phase transition in the early Universe, during which the majority of neutral hydrogen once filling the intergalactic medium was ionized by the first galaxies. The James Webb Space Telescope is now identifying promising galaxy candidates capable of producing sufficient ionizing photons to drive this transformation. However, the fraction of these photons that escape into intergalactic space--the escape fraction--remains highly uncertain. Stellar feedback is thought to play a critical role in carving low-density channels that allow ionizing radiation to escape, but the dominant mechanisms, their operation, and their connection to observable signatures are not well understood. Local analogs of high-redshift galaxies offer a powerful alternative for studying these processes, since ionizing radiation is unobservable at high redshift due to intergalactic absorption. However, current UV space-based instrumentation lacks the spatial resolution and sensitivity required to fully address this problem. The core challenge lies in the multiscale nature of LyC escape: ionizing photons are generated on scales of 1-100 pc in super star clusters but must traverse the circumgalactic medium which can extend beyond 100 kpc. A UV integral field unit (IFU) spectrograph capable of resolving galaxies across these scales is necessary--and uniquely achievable with the proposed Habitable Worlds Observatory. In this article, we outline the scientific motivation, observables, and observational capabilities needed to make progress on these fundamental questions.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

